Polynomial Invariant of Molecular Circuit Topology

The topological framework of circuit topology has recently been introduced to complement knot theory and to help in understanding the physics of molecular folding. Naturally evolved linear molecular chains, such as proteins and nucleic acids, often fold into 3D conformations with critical chain entanglements and local or global structural symmetries stabilised by formation contacts between different parts of the chain. Circuit topology captures the arrangements of intra-chain contacts within a given folded linear chain and allows for the classification and comparison of chains. Contacts keep chain segments in physical proximity and can be either mechanically hard attachments or soft entanglements that constrain a physical chain. Contrary to knot theory, which offers many established knot invariants, circuit invariants are just being developed. Here, we present polynomial invariants that are both efficient and sufficiently powerful to deal with any combination of soft and hard contacts. A computer implementation and table of chains with up to three contacts is also provided.

==> Pictures/SampleCode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      4831,        158]
NotebookOptionsPosition[      4477,        144]
NotebookOutlinePosition[      4877,        160]
CellTagsIndexPosition[      4834,        157]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "/:", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]1_", ",", "A1_"}], "]"}], 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]2_", ",", "A2_"}], "]"}]}], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"\[Omega]1", " ", "\[Omega]2"}], ",", 
     RowBox[{"A1", " ", "+", "A2"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"Disjoint", " ", "union"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Collect", "[", 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]_", ",", "A_"}], "]"}], "]"}], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Together", "[", "\[Omega]", "]"}], "//", "Expand"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{"A", ",", 
       SubscriptBox["r", "_"], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          SubscriptBox["c", "_"], ",", "Together"}], "]"}], "&"}]}], "]"}]}], 
    "]"}]}], 
  RowBox[{"(*", "Simplification", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Mu]", 
    RowBox[{"a_", ",", 
     RowBox[{"b_", "\[Rule]", "k_"}]}]], "[", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Omega]_", ",", "A_"}], "]"}], "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{"Merging", " ", "rule"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{
      RowBox[{"\[Omega]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           SubscriptBox["r", "a"]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}]}]}], ")"}]}], ",", 
      RowBox[{"A", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["r", "a"]], "A"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           SubscriptBox["r", "a"]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}]}]}]]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["c", "b"], "|", 
         SubscriptBox["r", "a"]}], ")"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["c", "a"], "\[Rule]", 
       SubscriptBox["c", "k"]}], ",", 
      RowBox[{
       SubscriptBox["r", "b"], "\[Rule]", 
       SubscriptBox["r", "k"]}]}], "}"}]}], "//", 
   "\[CapitalGamma]Collect"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["X", 
   RowBox[{"a_", ",", "b_"}]], ":=", 
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "a"], 
      SubscriptBox["c", "a"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], 
      SubscriptBox["r", "a"], 
      SubscriptBox["c", "b"]}], "+", 
     RowBox[{"t", " ", 
      SubscriptBox["r", "b"], 
      SubscriptBox["c", "b"]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox[
    OverscriptBox["X", "_"], 
    RowBox[{"a_", ",", "b_"}]], ":=", 
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"a", ",", "b"}]], "/.", 
    RowBox[{"t", "\[Rule]", 
     SuperscriptBox["t", 
      RowBox[{"-", "1"}]]}]}]}], "   ", 
  RowBox[{"(*", 
   RowBox[{"The", " ", "crossings"}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.83891852545292*^9, {3.8389185628184457`*^9, 3.838918590320717*^9}, {
   3.83891862368548*^9, 
   3.838918718349354*^9}},ExpressionUUID->"3ebabb4e-fe12-49ee-a42a-\
5c8ccd3d37a2"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"10d5b875-bd5f-45c9-81ed-00110ab21776"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3915, 122, 199, "Input",ExpressionUUID->"3ebabb4e-fe12-49ee-a42a-5c8ccd3d37a2"]
}
]
*)

(* End of internal cache information *)



==> Pictures/SampleCodeGamma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     17583,        571]
NotebookOptionsPosition[     16771,        550]
NotebookOutlinePosition[     17193,        567]
CellTagsIndexPosition[     17150,        564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"ShowCellLabel", "->", "False"}]}], "]"}], "\n"}]], "Input",
 CellChangeTimes->{{3.8389750845878263`*^9, 3.8389750845878263`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"44fda6cd-7583-42bc-86fb-366d9ddbbdde"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalGamma]", "/:", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]1_", ",", "A1_"}], "]"}], 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]2_", ",", "A2_"}], "]"}]}], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{"\[Omega]1", " ", "\[Omega]2"}], ",", 
     RowBox[{"A1", " ", "+", "A2"}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"Disjoint", " ", "union"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]Collect", "[", 
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{"\[Omega]_", ",", "A_"}], "]"}], "]"}], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Together", "[", "\[Omega]", "]"}], "//", "Expand"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Collect", "[", 
      RowBox[{"A", ",", 
       SubscriptBox["r", "_"], ",", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", 
          SubscriptBox["c", "_"], ",", "Together"}], "]"}], "&"}]}], "]"}]}], 
    "]"}]}], 
  RowBox[{"(*", "Simplification", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Mu]", 
    RowBox[{"a_", ",", 
     RowBox[{"b_", "\[Rule]", "k_"}]}]], "[", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Omega]_", ",", "A_"}], "]"}], "]"}], ":=", 
  RowBox[{"(*", 
   RowBox[{"Merging", " ", "rule"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{
      RowBox[{"\[Omega]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           SubscriptBox["r", "a"]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}]}]}], ")"}]}], ",", 
      RowBox[{"A", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["r", "a"]], "A"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}], ")"}]}], 
        RowBox[{"1", "-", 
         RowBox[{
          SubscriptBox["\[PartialD]", 
           SubscriptBox["r", "a"]], 
          RowBox[{
           SubscriptBox["\[PartialD]", 
            SubscriptBox["c", "b"]], "A"}]}]}]]}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["c", "b"], "|", 
         SubscriptBox["r", "a"]}], ")"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["c", "a"], "\[Rule]", 
       SubscriptBox["c", "k"]}], ",", 
      RowBox[{
       SubscriptBox["r", "b"], "\[Rule]", 
       SubscriptBox["r", "k"]}]}], "}"}]}], "//", 
   "\[CapitalGamma]Collect"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox["X", 
   RowBox[{"a_", ",", "b_"}]], ":=", 
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["r", "a"], 
      SubscriptBox["c", "a"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "t"}], ")"}], 
      SubscriptBox["r", "a"], 
      SubscriptBox["c", "b"]}], "+", 
     RowBox[{"t", " ", 
      SubscriptBox["r", "b"], 
      SubscriptBox["c", "b"]}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   OverscriptBox["X", "_"], 
   RowBox[{"a_", ",", "b_"}]], ":=", 
  RowBox[{
   SubscriptBox["X", 
    RowBox[{"a", ",", "b"}]], "/.", 
   RowBox[{"t", "\[Rule]", 
    SuperscriptBox["t", 
     RowBox[{"-", "1"}]], "   ", 
    RowBox[{"(*", 
     RowBox[{"The", " ", "crossings"}], "*)"}]}]}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{
  3.83891852545292*^9, {3.8389185628184457`*^9, 3.838918590320717*^9}, {
   3.83891862368548*^9, 3.838918718349354*^9}, 3.83891876532502*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"3ebabb4e-fe12-49ee-a42a-5c8ccd3d37a2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox[
       OverscriptBox["X", "_"], 
       RowBox[{"6", ",", "0"}]], 
      SubscriptBox["X", 
       RowBox[{"1", ",", "4"}]], 
      SubscriptBox["X", 
       RowBox[{"2", ",", "3"}]]}], "//", 
     SubscriptBox["\[Mu]", 
      RowBox[{"0", ",", 
       RowBox[{"2", "->", "0"}]}]]}], "//", 
    SubscriptBox["\[Mu]", 
     RowBox[{"0", ",", 
      RowBox[{"4", "->", "0"}]}]]}], "//", 
   SubscriptBox["\[Mu]", 
    RowBox[{"0", ",", 
     RowBox[{"6", "->", "i"}]}]]}], "//", 
  SubscriptBox["\[Mu]", 
   RowBox[{"1", ",", 
    RowBox[{"3", "->", "j"}]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Trefoil", "=", 
   RowBox[{
    SubscriptBox["X", 
     RowBox[{"1", ",", "4"}]], 
    SubscriptBox["X", 
     RowBox[{"5", ",", "2"}]], 
    SubscriptBox["X", 
     RowBox[{"3", ",", "6"}]]}]}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Trefoil", "=", 
     RowBox[{"Trefoil", "//", 
      SubscriptBox["\[Mu]", 
       RowBox[{"1", ",", 
        RowBox[{"i", "->", "1"}]}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "2", ",", "6"}], "}"}]}], "]"}], ";", 
  "Trefoil"}], "\n", 
 StyleBox[
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"2", " ", "t"}], "-", 
     SuperscriptBox["t", "2"]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"3", " ", "t"}], "+", 
            SuperscriptBox["t", "2"]}], ")"}], " ", 
          SubscriptBox["c", "i"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", "t"}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SubscriptBox["c", "j"]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}]]}], ")"}], " ", 
      SubscriptBox["r", "i"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "t"}], ")"}], " ", 
          SubscriptBox["c", "i"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "t"}], ")"}], " ", "t"}]], "-", 
        FractionBox[
         SubscriptBox["c", "j"], 
         RowBox[{
          RowBox[{"-", "2"}], "+", "t"}]]}], ")"}], " ", 
      SubscriptBox["r", "j"]}]}]}], "]"}],
  FontWeight->"Plain"], "\n", 
 StyleBox[
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{
    RowBox[{"t", "-", 
     SuperscriptBox["t", "2"], "+", 
     SuperscriptBox["t", "3"]}], ",", 
    RowBox[{
     SubscriptBox["c", "1"], " ", 
     SubscriptBox["r", "1"]}]}], "]"}],
  FontWeight->"Plain"]}], "Input",
 CellChangeTimes->{{3.838918771369252*^9, 3.838918890852088*^9}, 
   3.838919915408042*^9},ExpressionUUID->"3d09a633-9546-408e-b4b1-\
12cf668df81f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Mu]\[Mu]", 
     RowBox[{"i_", ",", " ", 
      RowBox[{"j_", "\[Rule]", "k_"}]}]], "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"G", "//", 
      SubscriptBox["\[Mu]", 
       RowBox[{"i", ",", 
        RowBox[{"j", "\[Rule]", "k"}]}]]}], "//", 
     SubscriptBox["\[Mu]", 
      RowBox[{
       RowBox[{"-", "i"}], ",", 
       RowBox[{
        RowBox[{"-", "j"}], "\[Rule]", 
        RowBox[{"-", "k"}]}]}]]}], "//", "\[CapitalGamma]Collect"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"Merging", " ", "rule"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["XX", 
    RowBox[{"i_", ",", "j_"}]], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["c", 
        RowBox[{"-", "i"}]], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "i"}]]}], "+", 
      RowBox[{
       SubscriptBox["c", "i"], " ", 
       SubscriptBox["r", "i"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["c", 
          RowBox[{"-", "j"}]], "+", 
         SubscriptBox["c", "j"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["r", 
          RowBox[{"-", "i"}]], "+", 
         RowBox[{"t", " ", 
          SubscriptBox["r", "i"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["c", 
           RowBox[{"-", "j"}]], " ", 
          SubscriptBox["r", 
           RowBox[{"-", "j"}]]}], "+", 
         RowBox[{
          SubscriptBox["c", "j"], " ", 
          SubscriptBox["r", "j"]}]}], ")"}]}]}]}], "]"}]}], 
  RowBox[{"(*", "Crossings", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  SubscriptBox[
   OverscriptBox["XX", "_"], 
   RowBox[{"i_", ",", "j_"}]], ":=", 
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{"1", ",", 
    RowBox[{
     RowBox[{
      SubscriptBox["c", 
       RowBox[{"-", "i"}]], " ", 
      SubscriptBox["r", 
       RowBox[{"-", "i"}]]}], "+", 
     RowBox[{
      SubscriptBox["c", "i"], " ", 
      SubscriptBox["r", "i"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["t", 
         RowBox[{"-", "1"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["c", 
         RowBox[{"-", "j"}]], "+", 
        SubscriptBox["c", "j"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"t", " "}], 
          RowBox[{"-", "1"}]], 
         SubscriptBox["r", 
          RowBox[{"-", "i"}]]}], "+", 
        SubscriptBox["r", "i"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["t", 
       RowBox[{"-", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["c", 
          RowBox[{"-", "j"}]], " ", 
         SubscriptBox["r", 
          RowBox[{"-", "j"}]]}], "+", 
        RowBox[{
         SubscriptBox["c", "j"], " ", 
         SubscriptBox["r", "j"]}]}], ")"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["HH", 
     RowBox[{"a_", ",", "b_"}]], "[", "h_", "]"}], ":=", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"t", " ", 
       SubscriptBox["c", 
        RowBox[{"-", "a"}]], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "a"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], " ", 
       SubscriptBox["c", 
        RowBox[{"-", "b"}]], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "a"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"t", "-", 
         RowBox[{"h", " ", "t"}]}], ")"}], " ", 
       SubscriptBox["c", 
        RowBox[{"-", "b"}]], " ", 
       SubscriptBox["r", "a"]}], "+", 
      RowBox[{"h", " ", 
       SubscriptBox["c", "b"], " ", 
       SubscriptBox["r", "a"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "t"}], ")"}], " ", 
       SubscriptBox["c", 
        RowBox[{"-", "a"}]], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "b"}]]}], "+", "\[IndentingNewLine]", 
      RowBox[{
       SubscriptBox["c", "a"], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "b"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         RowBox[{"h", " ", "t"}]}], ")"}], " ", 
       SubscriptBox["c", 
        RowBox[{"-", "b"}]], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "b"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "h"}], ")"}], " ", 
       SubscriptBox["c", "b"], " ", 
       SubscriptBox["r", 
        RowBox[{"-", "b"}]]}], "+", 
      RowBox[{"t", " ", 
       SubscriptBox["c", 
        RowBox[{"-", "b"}]], " ", 
       SubscriptBox["r", "b"]}]}]}], "]"}]}], 
  RowBox[{"(*", 
   RowBox[{"H", "-", 
    RowBox[{"vertex", " ", "value"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalGamma]", "/:", 
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Omega]1_", ",", "A1_"}], "]"}], "\[Congruent]", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Omega]2_", ",", "A2_"}], "]"}]}], ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Omega]1", " ", "-", "\[Omega]2"}], "\[Equal]", "0"}], "&&", 
    RowBox[{
     RowBox[{"A1", "-", " ", "A2"}], "\[Equal]", "0"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Comparing", " ", "values"}], "*)"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.8389189703628616`*^9, 3.8389189783896036`*^9}, 
   3.838919165220516*^9, {3.8389192522229834`*^9, 3.838919266071018*^9}, {
   3.838919322231737*^9, 3.83891941291669*^9}, {3.8389195193467655`*^9, 
   3.8389195845753994`*^9}, {3.8389196946377845`*^9, 3.8389196980518527`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"56a53333-9b9c-45c7-a257-a8587681b2a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["XX", 
        RowBox[{"1", ",", "2"}]], 
       SubscriptBox["XX", 
        RowBox[{"4", ",", "3"}]], 
       SubscriptBox["XX", 
        RowBox[{"5", ",", "6"}]]}], "//", 
      SubscriptBox["\[Mu]\[Mu]", 
       RowBox[{"1", ",", 
        RowBox[{"4", "->", "1"}]}]]}], "//", 
     SubscriptBox["\[Mu]\[Mu]", 
      RowBox[{"2", ",", 
       RowBox[{"5", "->", "2"}]}]]}], "//", 
    SubscriptBox["\[Mu]\[Mu]", 
     RowBox[{"3", ",", 
      RowBox[{"6", "->", "3"}]}]]}], ")"}], "\[Congruent]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["XX", 
        RowBox[{"1", ",", "6"}]], 
       SubscriptBox["XX", 
        RowBox[{"2", ",", "3"}]], 
       SubscriptBox["XX", 
        RowBox[{"4", ",", "5"}]]}], "//", 
      SubscriptBox["\[Mu]\[Mu]", 
       RowBox[{"1", ",", 
        RowBox[{"4", "->", "1"}]}]]}], "//", 
     SubscriptBox["\[Mu]\[Mu]", 
      RowBox[{"2", ",", 
       RowBox[{"5", "->", "2"}]}]]}], "//", 
    SubscriptBox["\[Mu]\[Mu]", 
     RowBox[{"3", ",", 
      RowBox[{"6", "->", "3"}]}]]}], ")"}]}], "\n", 
 StyleBox["True",
  FontWeight->"Plain"], "\n", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["HH", 
         RowBox[{"a", ",", "b"}]], "[", "h", "]"}], 
       SubscriptBox["XX", 
        RowBox[{"3", ",", "4"}]], 
       SubscriptBox[
        OverscriptBox["XX", "_"], 
        RowBox[{"5", ",", "6"}]]}], "//", 
      SubscriptBox["\[Mu]\[Mu]", 
       RowBox[{"3", ",", 
        RowBox[{"5", "\[Rule]", "3"}]}]]}], "//", 
     SubscriptBox["\[Mu]\[Mu]", 
      RowBox[{"a", ",", 
       RowBox[{"4", "\[Rule]", "a"}]}]]}], "//", 
    SubscriptBox["\[Mu]\[Mu]", 
     RowBox[{"6", ",", 
      RowBox[{"b", "\[Rule]", "b"}]}]]}], ")"}], "\[Congruent]", 
  "\[IndentingNewLine]", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["HH", 
         RowBox[{"a", ",", "b"}]], "[", "h", "]"}], 
       SubscriptBox["XX", 
        RowBox[{"3", ",", "4"}]], 
       SubscriptBox[
        OverscriptBox["XX", "_"], 
        RowBox[{"5", ",", "6"}]]}], "//", 
      SubscriptBox["\[Mu]\[Mu]", 
       RowBox[{"3", ",", 
        RowBox[{"5", "\[Rule]", "3"}]}]]}], "//", 
     SubscriptBox["\[Mu]\[Mu]", 
      RowBox[{"4", ",", 
       RowBox[{"a", "\[Rule]", "a"}]}]]}], "//", 
    SubscriptBox["\[Mu]\[Mu]", 
     RowBox[{"b", ",", 
      RowBox[{"6", "\[Rule]", "b"}]}]]}], ")"}]}], "\n", 
 StyleBox["True",
  FontWeight->"Plain"]}], "Input",
 CellChangeTimes->{{3.838919607965373*^9, 3.8389196731835785`*^9}, {
   3.8389198291637616`*^9, 3.83891983033039*^9}, 
   3.8389200248078723`*^9},ExpressionUUID->"78a9428e-4043-4e38-a4f0-\
e6f1f99dc1ce"]
},
WindowSize->{1141.2, 574.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowCellLabel->False,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"52055e3e-6df6-4000-a807-f666076c6b7d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 339, 7, 48, "Input",ExpressionUUID->"44fda6cd-7583-42bc-86fb-366d9ddbbdde"],
Cell[900, 29, 3936, 120, 196, "Input",ExpressionUUID->"3ebabb4e-fe12-49ee-a42a-5c8ccd3d37a2",
 InitializationCell->True],
Cell[4839, 151, 3050, 105, 120, "Input",ExpressionUUID->"3d09a633-9546-408e-b4b1-12cf668df81f"],
Cell[7892, 258, 6004, 193, 148, "Input",ExpressionUUID->"56a53333-9b9c-45c7-a257-a8587681b2a0",
 InitializationCell->True],
Cell[13899, 453, 2868, 95, 112, "Input",ExpressionUUID->"78a9428e-4043-4e38-a4f0-e6f1f99dc1ce"]
}
]
*)


